Four Special Directions over Prime Fields: Structure and Complete Classification

A direction of the affine plane $\mathbb{F}_p^2$ is special for a set if the lines in that direction do not all meet the set in the same number of points. We classify, for every prime $p\ge5$, the subsets of $\mathbb{F}_p^2$ with exactly four special directions. There are $54$ affine-equivalence classes, occurring only for $p=5,7,11,13,17$, and we give explicit representatives. In particular, $17$ is the largest prime admitting such a set, which answers a question of Ghidelli, Kiss and Somlai, and over $\mathbb{F}_{13}$ the minimum size is $65$, attained by exactly two classes. The key structural fact is that the projection polynomials of such a set share a vertex: the set is either centrally symmetric about this point or differs from its reflection by exchanging one full line with one empty line. We also show that, over an odd prime field, a Boolean function on $\mathbb{F}_p^d$ with exactly four active projective Fourier lines is pulled back from a plane, so the classification extends to every dimension. The classification and the exclusion of the primes $19\le p<2048$ are computer-assisted; the structural results and the exclusion of larger primes are proved directly.

==> anc/LICENSE-CODE.txt <==
MIT License

Copyright (c) 2026 Qihang Wang

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/LICENSE-DATA.txt <==
Data license: Creative Commons Attribution 4.0 International (CC BY 4.0)

Copyright (c) 2026 Qihang Wang

The files affine_classes.json, representatives.json and variance-margins.tsv
are licensed under the Creative Commons Attribution 4.0 International License.
The license permits sharing and adaptation, including for commercial purposes,
subject to its conditions, including appropriate attribution, a link to the
license, and an indication of changes.

Author: Qihang Wang
Work: Four Special Directions over Prime Fields: Structure and Complete Classification
Version: Code and data accompanying the arXiv v2 manuscript

License deed: https://creativecommons.org/licenses/by/4.0/
Full legal terms: https://creativecommons.org/licenses/by/4.0/legalcode.en

The linked legal terms govern this license; this notice is not a replacement
for those terms. This license applies to the three data files named above,
not to the Python or C source files, which have a separate MIT License.


==> anc/README.md <==
# Exact finite computations for Four Special Directions over Prime Fields

These files reproduce the finite assertions in the accompanying article by
Qihang Wang. They do not replace the article's proofs of the structural
theorems, the exhaustive parameter reduction, or the analytic exclusion for
primes at least 2048.

## Requirements and execution

Use Linux, Python 3.6 or newer (standard library only), and a GCC/Clang-compatible C11 compiler
available as `cc` or selected by the `CC` environment variable. No external
datasets, network connection, third-party Python packages or random seeds
are required. Keep assertions enabled: do not use Python `-O` or C `-DNDEBUG`.
The programs run sequentially. The driver sets a 1 GiB address-space limit
and a 3600 CPU-second limit per process, inherited by its children; these
are not a total budget for the whole sequence. Each child also has a
1800-second wall-clock timeout. The computations were tested on one CPU.
Runtime depends on the machine; generated files are small. Compilation uses
warnings as errors.

From this directory, run:

```sh
python3 verify_release.py --output computation-output
```

The output directory must not already exist. To repeat the computation, choose
a different new directory. A successful run prints `"status": "PASS"` and
writes `verification.json`, the generated candidate CSV, the complete orbit
report, the recomputed variance-margin table, and compilation/execution logs
there. The input files are never overwritten. Nothing is uploaded.

## Files and mathematical checks

- `profile_enumeration.py` is the exact reference code printed in Appendix B.1.
  It enumerates centered coupled quadratics and every permitted zero-to-full
  lift. The driver compares its complete sets, not just their counts, with
  the separate C implementation in `enumerate_full.c`.
- `affine_classes.json` contains all 54 centered representatives. Bit number
  `p*x+y` of `mask_hex` indicates whether `(x,y)` belongs to the set.
  `size` is its cardinality, `centered_union_size` is its full GL orbit size,
  and `affine_stabilizer_order` is the stabilizer order. The intrinsic center
  makes this equal to the centered linear stabilizer order.
- `representatives.json` gives the 27 lower-half rows of the article's table.
  Its `p,n,r,lambda,delta,Z` fields reconstruct the set by the article's
  coefficient and lift formulas. `Z` has four lists, in the order
  `x,y,y-x,y-r*x`. `stabilizer`, `central` and `mask_hex` record the displayed
  invariant and exact encoding. Complementation supplies the other classes.
- `orbit_check.py` enumerates every invertible 2-by-2 matrix for every one of
  the 54 representatives. It verifies stabilizers, orbit sizes, disjointness,
  exact coverage of normalized candidates, the quadratic vertices, and the
  reflection identity and symmetric repairs for noncentral representatives.
- `finite_exclusion.c` directly reconstructs reduced profiles at
  `19,23,29,31,37` and finds no Boolean set. It also recomputes every
  least-residue variance bound for all 297 primes from 41 through 2039.
  The additional checks at 13 and 17 are finite consistency tests.
- `variance_recurrence.py` independently computes the same 297 rows through
  quadratic-character value multiplicities and integer moment recurrences.
  Both generated tables must equal the supplied `variance-margins.tsv`
  entry by entry. Its minimum positive gap is 492, at prime 41.
- `verify_release.py` compiles and orchestrates these checks, reconstructs
  every lower-half table row, and checks the manuscript's small-prime counts.

Expected full candidate counts at primes 5,7,11,13,17 are respectively
408,948,990,312,48; reduced counts are 108,318,495,264,48. The corresponding
numbers of affine classes are 12,22,12,6,2, totaling 54. These figures are
comparison targets, not a substitute for executing the equality and coverage
tests. The implementation is deterministic and uses exact integer arithmetic
for every mathematical decision.

## Licenses

The Python and C source files are licensed under the MIT License; see
`LICENSE-CODE.txt`. The three data files (`affine_classes.json`,
`representatives.json` and `variance-margins.tsv`) are licensed under
Creative Commons Attribution 4.0 International; see `LICENSE-DATA.txt`.
These file-specific licenses do not change the license of the article.


==> anc/affine_classes.json <==
[
  {
    "p": 5,
    "size": 5,
    "mask_hex": "0x840d",
    "centered_union_size": 60,
    "affine_stabilizer_order": 8
  },
  {
    "p": 5,
    "size": 10,
    "mask_hex": "0x87ed",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 10,
    "mask_hex": "0x1c7e1",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 10,
    "mask_hex": "0x7f40c",
    "centered_union_size": 120,
    "affine_stabilizer_order": 4
  },
  {
    "p": 5,
    "size": 15,
    "mask_hex": "0x7f7ec",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 10,
    "mask_hex": "0x9cc1e",
    "centered_union_size": 120,
    "affine_stabilizer_order": 4
  },
  {
    "p": 5,
    "size": 15,
    "mask_hex": "0x9cffe",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 10,
    "mask_hex": "0x13e42c",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 15,
    "mask_hex": "0x1bec3f",
    "centered_union_size": 240,
    "affine_stabilizer_order": 2
  },
  {
    "p": 5,
    "size": 15,
    "mask_hex": "0x1ffc33",
    "centered_union_size": 120,
    "affine_stabilizer_order": 4
  },
  {
    "p": 5,
    "size": 15,
    "mask_hex": "0x55d53f",
    "centered_union_size": 120,
    "affine_stabilizer_order": 4
  },
  {
    "p": 5,
    "size": 20,
    "mask_hex": "0xdffdbe",
    "centered_union_size": 60,
    "affine_stabilizer_order": 8
  },
  {
    "p": 7,
    "size": 14,
    "mask_hex": "0xe7ce04024",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0xe7ce07fa4",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x6644cc3fbc",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x13f7df94001",
    "centered_union_size": 336,
    "affine_stabilizer_order": 6
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x13f7df97f81",
    "centered_union_size": 672,
    "affine_stabilizer_order": 3
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x17c7c7d4025",
    "centered_union_size": 252,
    "affine_stabilizer_order": 8
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x17c7c7d7fa5",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x1f9113f403d",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x1f9113f7fbd",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 14,
    "mask_hex": "0x2302818807e",
    "centered_union_size": 336,
    "affine_stabilizer_order": 6
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x2302818bffe",
    "centered_union_size": 672,
    "affine_stabilizer_order": 3
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x46e54ec40bd",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x583ffa30099",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 21,
    "mask_hex": "0x6383838c0ff",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x6dffff6c0c2",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x6febafec0da",
    "centered_union_size": 1008,
    "affine_stabilizer_order": 2
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0xb7e7cfde066",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0xbfc6c5fe07e",
    "centered_union_size": 336,
    "affine_stabilizer_order": 6
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0xeccfe66e0fe",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 28,
    "mask_hex": "0x3137fff9183c",
    "centered_union_size": 252,
    "affine_stabilizer_order": 8
  },
  {
    "p": 7,
    "size": 35,
    "mask_hex": "0x34fbffbe58ff",
    "centered_union_size": 504,
    "affine_stabilizer_order": 4
  },
  {
    "p": 7,
    "size": 35,
    "mask_hex": "0x4edefef6e4ff",
    "centered_union_size": 336,
    "affine_stabilizer_order": 6
  },
  {
    "p": 11,
    "size": 66,
    "mask_hex": "0x5a6d65fffdf7fff5d6cb40002f4",
    "centered_union_size": 3300,
    "affine_stabilizer_order": 4
  },
  {
    "p": 11,
    "size": 77,
    "mask_hex": "0x5a6d65fffdf7fff5d6cb43ffaf4",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 33,
    "mask_hex": "0x173c61440100100440c79d400265",
    "centered_union_size": 825,
    "affine_stabilizer_order": 16
  },
  {
    "p": 11,
    "size": 44,
    "mask_hex": "0x173c61440100100440c79d7ffa65",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 55,
    "mask_hex": "0x7ff8903f23c0781f9121ffc00c93",
    "centered_union_size": 3300,
    "affine_stabilizer_order": 4
  },
  {
    "p": 11,
    "size": 44,
    "mask_hex": "0xadbc9381301101103927b6e00696",
    "centered_union_size": 3300,
    "affine_stabilizer_order": 4
  },
  {
    "p": 11,
    "size": 66,
    "mask_hex": "0xaf1cf2ef76c06d5ef9e51ee007fe",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 66,
    "mask_hex": "0xafdce0fe5feeffcfe0e57ee00402",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 55,
    "mask_hex": "0xbdfc1200765f4dc01905f7e006f7",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 55,
    "mask_hex": "0x21163bf51a81502b15fbad10807ff",
    "centered_union_size": 6600,
    "affine_stabilizer_order": 2
  },
  {
    "p": 11,
    "size": 77,
    "mask_hex": "0x186b7bef29ffbfbff29efbdac30c63",
    "centered_union_size": 3300,
    "affine_stabilizer_order": 4
  },
  {
    "p": 11,
    "size": 88,
    "mask_hex": "0x2d17feffd6dfffffed6feffd5682f4",
    "centered_union_size": 825,
    "affine_stabilizer_order": 16
  },
  {
    "p": 13,
    "size": 65,
    "mask_hex": "0x11088841ffa2d01f88fc45a0ffd1080844003ad7",
    "centered_union_size": 3276,
    "affine_stabilizer_order": 8
  },
  {
    "p": 13,
    "size": 65,
    "mask_hex": "0x420432f689adaf206b027adac8b7a690210004c9",
    "centered_union_size": 6552,
    "affine_stabilizer_order": 4
  },
  {
    "p": 13,
    "size": 78,
    "mask_hex": "0x12102edd916fe5fd12245bd3fb45ddb2046400b34",
    "centered_union_size": 4368,
    "affine_stabilizer_order": 6
  },
  {
    "p": 13,
    "size": 91,
    "mask_hex": "0x202983ee4a10fff3fddfe7ffa4283be8ca0201fff",
    "centered_union_size": 4368,
    "affine_stabilizer_order": 6
  },
  {
    "p": 13,
    "size": 104,
    "mask_hex": "0x24e9f7effefc92ee9ffcbfa49fbefbffcb9200528",
    "centered_union_size": 6552,
    "affine_stabilizer_order": 4
  },
  {
    "p": 13,
    "size": 104,
    "mask_hex": "0x1f0afd0beafff3ff8a1428bfe7ffbbe85fa87c13f2",
    "centered_union_size": 3276,
    "affine_stabilizer_order": 8
  },
  {
    "p": 17,
    "size": 136,
    "mask_hex": "0x240459a00c31179f8366f5fff6dff0418c106fdb7ffd7f360dcf4561802cd1012008b44",
    "centered_union_size": 4896,
    "affine_stabilizer_order": 16
  },
  {
    "p": 17,
    "size": 153,
    "mask_hex": "0x380d7fa8974804213fff57cfc3d5e4f0f8793d5e1f9f57ffe6210097482ff5c0e012fd3",
    "centered_union_size": 4896,
    "affine_stabilizer_order": 16
  }
]


==> anc/enumerate_full.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#define N 19
#define Q 80
typedef struct {int d,bits,v[N],sq;} Profile;
static Profile pr[N][N][Q];
static int ct[N][N];
static FILE *out;
static int mod(int a,int p){int r=a%p;return r<0?r+p:r;}
static void make_profiles(int p){
 memset(ct,0,sizeof(ct));
 for(int a=1;a<p;a++)for(int d=0;d<p;d++){
  int v[N],zero[N],nz=0,sum=0;
  for(int t=0;t<p;t++){v[t]=(a*t*t+d)%p;sum+=v[t];if(!v[t])zero[nz++]=t;}
  assert(nz<=2);assert(sum%p==0);
  for(int bits=0;bits<(1<<nz);bits++){
   int n=sum/p+__builtin_popcount((unsigned)bits);
   if(n==0||n>=p)continue;
   int z=ct[a][n]++;assert(z<Q);Profile *b=&pr[a][n][z];
   b->d=d;b->bits=bits;b->sq=0;memcpy(b->v,v,sizeof(v));
   for(int j=0;j<nz;j++)if(bits&(1<<j))b->v[zero[j]]=p;
   for(int t=0;t<p;t++)b->sq+=b->v[t]*b->v[t];
  }
 }
}
static void check_emit(int p,int r,int lam,int n,Profile **f){
 int grid[N][N],actual[N+1][N];memset(actual,0,sizeof(actual));
 for(int x=0;x<p;x++)for(int y=0;y<p;y++){
  int w=f[0]->v[x]+f[1]->v[y]+f[2]->v[mod(y-x,p)]+f[3]->v[mod(y-r*x,p)];
  assert(w==3*n||w==3*n+p);grid[x][y]=(w==3*n+p);
  if(grid[x][y]){actual[0][x]++;for(int m=0;m<p;m++)actual[m+1][mod(y-m*x,p)]++;}
 }
 int expected[4]={0,1,2,r+1},num=0,size=0;
 for(int x=0;x<p;x++)for(int y=0;y<p;y++)size+=grid[x][y];
 assert(size==p*n);
 for(int k=0;k<=p;k++){
  int special=0;for(int t=1;t<p;t++)if(actual[k][t]!=actual[k][0])special=1;
  num+=special;
  int j;for(j=0;j<4;j++)if(expected[j]==k)break;
  assert(special==(j<4));
  for(int t=0;t<p;t++)assert(actual[k][t]==(j<4?f[j]->v[t]:n));
 }
 assert(num==4);
 fprintf(out,"%d,%d,%d,%d",p,r,lam,n);
 for(int j=0;j<4;j++)fprintf(out,",%d,%d",f[j]->d,f[j]->bits);
 fputc(',',out);
 for(int x=0;x<p;x++)for(int y=0;y<p;y++)fputc('0'+grid[x][y],out);
 fputc('\n',out);
}
int main(void){
 out=fopen("all-full-direct.csv","wx");assert(out);
 fprintf(out,"p,r,lambda,n,d0,b0,d1,b1,d2,b2,d3,b3,grid_xy\n");
 int ps[]={5,7,11,13,17};
 for(int z=0;z<5;z++){
  int p=ps[z];long long combinations=0,congruent=0,accepted=0;
  make_profiles(p);
  for(int r=2;r<p;r++)for(int lam=1;lam<p;lam++){
   int a[]={mod(-lam*r*(r-1),p),lam*(r-1)%p,mod(-lam*r,p),lam};
   for(int n=1;n<p;n++)
   for(int i=0;i<ct[a[0]][n];i++)for(int j=0;j<ct[a[1]][n];j++)
   for(int k=0;k<ct[a[2]][n];k++)for(int l=0;l<ct[a[3]][n];l++){
    Profile *f[]={&pr[a[0]][n][i],&pr[a[1]][n][j],&pr[a[2]][n][k],&pr[a[3]][n][l]};
    combinations++;
    if(mod(f[0]->d+f[1]->d+f[2]->d+f[3]->d-3*n,p))continue;
    congruent++;
    if(f[0]->sq+f[1]->sq+f[2]->sq+f[3]->sq!=p*n*(p+3*n))continue;
    check_emit(p,r,lam,n,f);accepted++;
   }
  }
  printf("p=%d combinations=%lld congruent=%lld full_normalized=%lld\n",p,combinations,congruent,accepted);
  fflush(stdout);fflush(out);
 }
 fclose(out);puts("DIRECT_FULL_LIFT_PASS");return 0;
}


==> anc/finite_exclusion.c <==
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <limits.h>
#include <assert.h>
#include <time.h>
typedef long long I;
static int p, val[40][40][40], cnt[40][40], ng[40][40];
static I tested, compatible, valid;
static I valid_n[40];
static int power(int a,int k,int mod){int z=1;for(;k;k>>=1,a=(I)a*a%mod)if(k&1)z=(I)z*a%mod;return z;}
static void direct_small(int prime){
 p=prime;tested=compatible=valid=0;
 for(int n=0;n<40;n++)valid_n[n]=0;
 for(int a=1;a<p;a++)for(int n=0;n<p;n++)ng[a][n]=0;
 for(int a=1;a<p;a++)for(int d=0;d<p;d++){
  int total=0;
  for(int t=0;t<p;t++){val[a][d][t]=(a*t*t+d)%p;total+=val[a][d][t];}
  assert(total%p==0);cnt[a][d]=total/p;
  int n=cnt[a][d];
  ng[a][n]++;
 }
 /* Lists of vertices for each leading coefficient/common mean. */
 int list[40][40][40];
 for(int a=1;a<p;a++)for(int n=0;n<p;n++){
  int k=0;for(int d=0;d<p;d++)if(cnt[a][d]==n)list[a][n][k++]=d;
  assert(k==ng[a][n]);
 }
 for(int r=2;r<p;r++)for(int lam=1;lam<p;lam++){
  int av=((-(I)lam*r*(r-1))%p+p)%p,ah=lam*(r-1)%p,aa=((-(I)lam*r)%p+p)%p,ab=lam;
  for(int n=1;n<p;n++){
   if(p==13 && n!=5)continue;
   for(int i=0;i<ng[av][n];i++)for(int j=0;j<ng[ah][n];j++)
   for(int k=0;k<ng[aa][n];k++)for(int l=0;l<ng[ab][n];l++){
    int dv=list[av][n][i],dh=list[ah][n][j],da=list[aa][n][k],db=list[ab][n][l];tested++;
    if((dv+dh+da+db-3*n)%p)continue;
    compatible++;
    int ok=1,size=0;
    for(int x=0;x<p && ok;x++)for(int y=0;y<p;y++){
      int w=val[av][dv][x]+val[ah][dh][y]+val[aa][da][(y-x+p)%p]+val[ab][db][((y-r*x)%p+p)%p];
      if(w!=3*n && w!=3*n+p){ok=0;break;}
      if(w==3*n+p)size++;
    }
    if(ok){assert(size==p*n);valid++;valid_n[n]++;}
   }
  }
 }
 printf("DIRECT p=%d all_quads=%lld mod_compatible=%lld Boolean_sets=%lld means=",p,tested,compatible,valid);
 for(int n=1;n<p;n++)if(valid_n[n])printf("%d:%lld,",n,valid_n[n]);
 printf("\n");fflush(stdout);
 if(p==13)assert(valid==108);
 if(p==17)assert(valid>0);
 if(p>=19)assert(valid==0);
}
int main(void){
 const int small[]={13,17,19,23,29,31,37};
 for(unsigned i=0;i<sizeof(small)/sizeof(*small);i++)direct_small(small[i]);
 FILE *out=fopen("variance-margins.tsv","wx");assert(out);
 fprintf(out,"p\tmeans_checked\tmin_positive_gap\n");int checked=0;
 for(int q=41;q<2048;q++){
  int prime=1;for(int t=2;t*t<=q;t++)if(q%t==0){prime=0;break;}
  if(!prime)continue;
  int nr=2;while(power(nr,(q-1)/2,q)==1)nr++;
  I *mins=malloc(q*sizeof(I));assert(mins);
  for(int n=0;n<q;n++)mins[n]=LLONG_MAX/8;
  int *values=malloc(q*sizeof(int));assert(values);
  for(int sign=0;sign<2;sign++){
   int a=sign?nr:1;
   for(int d=0;d<q;d++){
    I sum=0;
    for(int t=0;t<q;t++){int v=((I)a*t*t+d)%q;values[t]=v;sum+=v;}
    assert(sum%q==0);int n=sum/q;I centered=0;
    for(int t=0;t<q;t++)centered+=(I)(values[t]-n)*(values[t]-n);
    if(centered<mins[n])mins[n]=centered;
   }
  }
  int means=0;I gap=LLONG_MAX;
  for(int n=1;n<q;n++)if(mins[n]!=LLONG_MAX/8){
    I diff=4*mins[n]-(I)q*n*(q-n);assert(diff>0);if(diff<gap)gap=diff;means++;
  }
  fprintf(out,"%d\t%d\t%lld\n",q,means,gap);fflush(out);checked++;
  free(values);free(mins);
 }
 fclose(out);assert(checked==297);printf("FINITE_EXCLUSION_PASS large_finite_primes=%d\n",checked);
 return 0;
}


==> anc/orbit_check.py <==
import csv,json,itertools,resource,hashlib,time
from collections import defaultdict,Counter
from pathlib import Path
resource.setrlimit(resource.RLIMIT_AS,(1024**3,1024**3))
resource.setrlimit(resource.RLIMIT_CPU,(3600,3600))
started=time.time()
old=Path(__file__).resolve().parent / "affine_classes.json"
cert=json.loads(old.read_text())
new=defaultdict(set)
for row in csv.DictReader(open("all-full-direct.csv")):
 p=int(row["p"]);s=row["grid_xy"];mask=sum(1<<j for j,v in enumerate(s) if v=="1")
 assert mask not in new[p]
 new[p].add(mask)
def coords(mask,p):
 return [(i//p,i%p) for i in range(p*p) if (mask>>i)&1]
def line_counts(pts,p):
 c=[[0]*p for _ in range(p+1)]
 for x,y in pts:
  c[0][x]+=1
  for m in range(p):c[m+1][(y-m*x)%p]+=1
 return c
def projective(v,p):
 a,b=v
 return (1,b*pow(a,p-2,p)%p) if a else (0,1)
def directions(counts,p):
 return [(1,0) if j==0 else ((-(j-1))%p,1) for j,c in enumerate(counts) if len(set(c))>1]
reports=[]
for p in sorted(new):
 used=set();orbits=[];normalized_by_orbits=set()
 rows=[x for x in cert if x["p"]==p]
 for index,rec in enumerate(rows):
  mask=int(rec["mask_hex"],16);pts=coords(mask,p);counts=line_counts(pts,p)
  ds=directions(counts,p);assert len(ds)==4
  # Prove the recorded origin directly from ALL nonconstant modular profiles.
  vertices=[]
  for v,cs in [( (1,0) if j==0 else ((-(j-1))%p,1),c) for j,c in enumerate(counts) if len(set(c))>1]:
   c0=cs[0]%p;aplus=(cs[1]-c0)%p;aminus=(cs[p-1]-c0)%p
   a=(aplus+aminus)*pow(2,p-2,p)%p;b=(aplus-aminus)*pow(2,p-2,p)%p
   assert a!=0 and b==0
   assert all(cs[t]%p==(a*t*t+c0)%p for t in range(p))
   vertices.append((v,0))
  # Brute force ALL matrices, no group-generator BFS or direction-triple canonicalizer.
  orbit=set();stabilizers=0;normal=set()
  for a,b,c,d in itertools.product(range(p),repeat=4):
   det=(a*d-b*c)%p
   if not det:continue
   transformed=0
   for x,y in pts:transformed|=1<<(((a*x+b*y)%p)*p+(c*x+d*y)%p)
   orbit.add(transformed)
   stabilizers+=transformed==mask
   # Row normals in the image are original normals times M^{-1}.
   nd={projective(((u*d-v*c)%p,(-u*b+v*a)%p),p) for u,v in ds}
   if {(1,0),(0,1),(1,p-1)}<=nd:normal.add(transformed)
  assert not (used&orbit),("AFFINE_COLLISION",p,index)
  used|=orbit;normalized_by_orbits|=normal
  gl=(p*p-1)*(p*p-p)
  assert len(orbit)*stabilizers==gl
  assert len(orbit)==rec["centered_union_size"]
  assert stabilizers==rec["affine_stabilizer_order"]
  # Reflection defect, derived purely from integer line counts.
  neg=sum(1<<(((-x)%p)*p+(-y)%p) for x,y in pts)
  full=[(j,t) for j,cc in enumerate(counts) for t,v in enumerate(cc) if v==p]
  empty=[(j,t) for j,cc in enumerate(counts) for t,v in enumerate(cc) if v==0]
  central=neg==mask
  if not central:
   assert len(full)==len(empty)==1
   j,t=full[0];assert empty[0]==(j,(-t)%p)
   def ell(x,y):return x if j==0 else (y-(j-1)*x)%p
   for x,y in itertools.product(range(p),repeat=2):
    assert ((mask>>(x*p+y))&1)-((mask>>(((-x)%p)*p+(-y)%p))&1)==int(ell(x,y)==t)-int(ell(x,y)==(-t)%p)
   low={(x,y) for x,y in pts if ell(x,y)!=t}
   high=set(pts)|{(x,y) for x,y in itertools.product(range(p),repeat=2) if ell(x,y)==(-t)%p}
   for ss in (low,high):
    assert ss=={((-x)%p,(-y)%p) for x,y in ss}
    assert sum(len(set(v))>1 for v in line_counts(ss,p))==4
  orbits.append({"index":index,"size":len(pts),"gl_orbit":len(orbit),"stabilizer":stabilizers,"normalized_count":len(normal),"central":central})
 assert new[p]==normalized_by_orbits,("COMPLETENESS_OR_EXTRA",p,len(new[p]-normalized_by_orbits),len(normalized_by_orbits-new[p]))
 reports.append({"p":p,"classes":len(rows),"normalized_full_sets":len(new[p]),"size_counts":dict(Counter(r["size"] for r in orbits)),"orbits":orbits,"all_full_lifts_covered":True,"pairwise_GL_disjoint":True})
 print(json.dumps(reports[-1],sort_keys=True),flush=True)
report={"status":"PASS","method":"direct all p-lifts plus all GL matrices; no padding reduction, no prior enumerator imports","certificate":"provided with the article","classes":sum(r["classes"] for r in reports),"fields":reports,"seconds":time.time()-started}
Path("orbit-check.json").write_text(json.dumps(report,sort_keys=True,indent=2)+"\n")
print("ALL_54_ORBIT_PASS",flush=True)


==> anc/profile_enumeration.py <==
from itertools import product

def profiles(p, A, lifts):
    ans = {n: [] for n in range(1, p)}
    for delta in range(p):
        base = [(A*t*t + delta) % p for t in range(p)]
        roots = [t for t in range(p) if base[t] == 0]
        for bits in range(1 << len(roots) if lifts else 1):
            a = base[:]
            for j, t in enumerate(roots):
                if (bits >> j) & 1:
                    a[t] = p
            total = sum(a)
            if total % p:
                continue
            n = total // p
            if 0 < n < p:
                ans[n].append((delta, a, sum(v*v for v in a)))
    return ans

def candidates(p, lifts):
    tables = {A: profiles(p, A, lifts) for A in range(1, p)}
    result = set()
    for r in range(2, p):
        for lam in range(1, p):
            A = [(-lam*r*(r-1)) % p, (lam*(r-1)) % p,
                 (-lam*r) % p, lam]
            for n in range(1, p):
                for rec in product(*(tables[a][n] for a in A)):
                    if (sum(v[0] for v in rec) - 3*n) % p:
                        continue
                    if sum(v[2] for v in rec) != p*n*(p+3*n):
                        continue
                    a = [v[1] for v in rec]
                    S = set()
                    for x, y in product(range(p), repeat=2):
                        w = (a[0][x] + a[1][y] +
                             a[2][(y-x) % p] +
                             a[3][(y-r*x) % p])
                        assert w in (3*n, 3*n+p)
                        if w == 3*n+p:
                            S.add((x, y))
                    assert len(S) == p*n
                    result.add(frozenset(S))
    return result


==> anc/representatives.json <==
[
  {
    "p": 5,
    "n": 1,
    "r": 4,
    "lambda": 4,
    "delta": [
      3,
      3,
      1,
      1
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 8,
    "central": true,
    "mask_hex": "0x840d"
  },
  {
    "p": 5,
    "n": 2,
    "r": 4,
    "lambda": 4,
    "delta": [
      3,
      4,
      2,
      2
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": false,
    "mask_hex": "0x87ed"
  },
  {
    "p": 5,
    "n": 2,
    "r": 2,
    "lambda": 3,
    "delta": [
      1,
      4,
      2,
      4
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": false,
    "mask_hex": "0x1c7e1"
  },
  {
    "p": 5,
    "n": 2,
    "r": 3,
    "lambda": 2,
    "delta": [
      2,
      2,
      2,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x7f40c"
  },
  {
    "p": 5,
    "n": 2,
    "r": 4,
    "lambda": 2,
    "delta": [
      4,
      2,
      0,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x9cc1e"
  },
  {
    "p": 5,
    "n": 2,
    "r": 3,
    "lambda": 1,
    "delta": [
      2,
      4,
      0,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": true,
    "mask_hex": "0x13e42c"
  },
  {
    "p": 7,
    "n": 2,
    "r": 6,
    "lambda": 1,
    "delta": [
      2,
      4,
      0,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0xe7ce04024"
  },
  {
    "p": 7,
    "n": 3,
    "r": 6,
    "lambda": 1,
    "delta": [
      2,
      5,
      1,
      1
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": false,
    "mask_hex": "0xe7ce07fa4"
  },
  {
    "p": 7,
    "n": 3,
    "r": 4,
    "lambda": 5,
    "delta": [
      4,
      1,
      1,
      3
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": false,
    "mask_hex": "0x6644cc3fbc"
  },
  {
    "p": 7,
    "n": 3,
    "r": 3,
    "lambda": 6,
    "delta": [
      1,
      5,
      5,
      5
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 6,
    "central": true,
    "mask_hex": "0x13f7df94001"
  },
  {
    "p": 7,
    "n": 3,
    "r": 2,
    "lambda": 5,
    "delta": [
      3,
      5,
      3,
      5
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 8,
    "central": true,
    "mask_hex": "0x17c7c7d4025"
  },
  {
    "p": 7,
    "n": 3,
    "r": 4,
    "lambda": 1,
    "delta": [
      5,
      5,
      5,
      1
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x1f9113f403d"
  },
  {
    "p": 7,
    "n": 2,
    "r": 5,
    "lambda": 1,
    "delta": [
      6,
      0,
      0,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 6,
    "central": true,
    "mask_hex": "0x2302818807e"
  },
  {
    "p": 7,
    "n": 3,
    "r": 5,
    "lambda": 1,
    "delta": [
      6,
      1,
      1,
      1
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 3,
    "central": false,
    "mask_hex": "0x2302818bffe"
  },
  {
    "p": 7,
    "n": 3,
    "r": 4,
    "lambda": 5,
    "delta": [
      5,
      0,
      1,
      3
    ],
    "Z": [
      [],
      [
        0
      ],
      [],
      []
    ],
    "stabilizer": 2,
    "central": true,
    "mask_hex": "0x46e54ec40bd"
  },
  {
    "p": 7,
    "n": 3,
    "r": 3,
    "lambda": 5,
    "delta": [
      3,
      5,
      5,
      3
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x583ffa30099"
  },
  {
    "p": 7,
    "n": 3,
    "r": 5,
    "lambda": 1,
    "delta": [
      0,
      0,
      1,
      1
    ],
    "Z": [
      [
        0
      ],
      [
        0
      ],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x6383838c0ff"
  },
  {
    "p": 11,
    "n": 3,
    "r": 2,
    "lambda": 8,
    "delta": [
      5,
      5,
      5,
      5
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 16,
    "central": true,
    "mask_hex": "0x173c61440100100440c79d400265"
  },
  {
    "p": 11,
    "n": 4,
    "r": 2,
    "lambda": 8,
    "delta": [
      5,
      6,
      6,
      6
    ],
    "Z": [
      [
        1
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": false,
    "mask_hex": "0x173c61440100100440c79d7ffa65"
  },
  {
    "p": 11,
    "n": 5,
    "r": 10,
    "lambda": 2,
    "delta": [
      5,
      7,
      7,
      7
    ],
    "Z": [
      [
        2,
        9
      ],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x7ff8903f23c0781f9121ffc00c93"
  },
  {
    "p": 11,
    "n": 4,
    "r": 8,
    "lambda": 5,
    "delta": [
      6,
      6,
      0,
      0
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0xadbc9381301101103927b6e00696"
  },
  {
    "p": 11,
    "n": 5,
    "r": 4,
    "lambda": 8,
    "delta": [
      9,
      7,
      3,
      7
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": true,
    "mask_hex": "0xbdfc1200765f4dc01905f7e006f7"
  },
  {
    "p": 11,
    "n": 5,
    "r": 9,
    "lambda": 9,
    "delta": [
      0,
      7,
      7,
      1
    ],
    "Z": [
      [
        0
      ],
      [],
      [],
      []
    ],
    "stabilizer": 2,
    "central": true,
    "mask_hex": "0x21163bf51a81502b15fbad10807ff"
  },
  {
    "p": 13,
    "n": 5,
    "r": 12,
    "lambda": 4,
    "delta": [
      9,
      9,
      5,
      5
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 8,
    "central": true,
    "mask_hex": "0x11088841ffa2d01f88fc45a0ffd1080844003ad7"
  },
  {
    "p": 13,
    "n": 5,
    "r": 5,
    "lambda": 8,
    "delta": [
      5,
      9,
      5,
      9
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 4,
    "central": true,
    "mask_hex": "0x420432f689adaf206b027adac8b7a690210004c9"
  },
  {
    "p": 13,
    "n": 6,
    "r": 4,
    "lambda": 9,
    "delta": [
      6,
      6,
      0,
      6
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 6,
    "central": true,
    "mask_hex": "0x12102edd916fe5fd12245bd3fb45ddb2046400b34"
  },
  {
    "p": 17,
    "n": 8,
    "r": 2,
    "lambda": 2,
    "delta": [
      6,
      6,
      6,
      6
    ],
    "Z": [
      [],
      [],
      [],
      []
    ],
    "stabilizer": 16,
    "central": true,
    "mask_hex": "0x240459a00c31179f8366f5fff6dff0418c106fdb7ffd7f360dcf4561802cd1012008b44"
  }
]


==> anc/variance-margins.tsv <==
p	means_checked	min_positive_gap
41	9	492
43	9	774
47	11	1880
53	11	3498
59	13	4838
61	9	2806
67	11	7370
71	15	12212
73	11	6716
79	11	14536
83	13	17098
89	13	21716
97	13	23280
101	15	39794
103	11	42436
107	13	45582
109	13	37278
113	13	55144
127	13	89408
131	21	97202
137	15	109052
139	13	113702
149	15	150490
151	15	152812
157	17	160454
163	17	197882
167	23	227788
173	19	255694
179	21	286042
181	15	246522
191	27	371304
193	17	296448
197	23	402274
199	19	394020
211	19	465466
223	17	590504
227	21	593378
229	19	555554
233	21	658924
239	31	766712
241	17	618888
251	29	855910
257	21	921088
263	27	1023596
269	23	1086222
271	23	1099176
277	29	1086394
281	21	1174580
283	21	1214070
293	23	1439802
307	23	1590874
311	39	1787628
313	23	1553732
317	27	1878542
331	23	2042270
337	25	1959992
347	25	2410262
349	25	2277574
353	25	2581136
359	39	2827484
367	21	2947744
373	33	2883290
379	25	3160102
383	35	3394912
389	25	3495554
397	25	3584910
401	25	3718072
409	25	3633556
419	37	4460674
421	23	4106434
431	43	5061664
433	29	4506664
439	31	5174932
443	27	5253094
449	27	5344896
457	25	5321308
461	31	6135910
463	27	6189384
467	29	6133578
479	51	7073872
487	27	7283572
491	37	7487750
499	29	7623722
503	43	8070132
509	31	8362870
521	33	8684028
523	29	8779078
541	29	9286806
547	35	10256250
557	39	11210182
563	37	11150778
569	33	11382276
571	31	11690654
577	33	11392288
587	31	12713246
593	33	13425520
599	51	14263388
601	29	12647444
607	27	14553432
613	41	14237538
617	33	15052332
619	27	15119694
631	29	16065260
641	31	16553184
643	33	16917330
647	47	17756268
653	43	18439414
659	45	18872442
661	33	17769002
673	33	18445584
677	39	20533410
683	37	20682606
691	29	21425146
701	35	22632486
709	31	21923698
719	63	25136240
727	31	25593308
733	37	25348606
739	37	26371954
743	43	27547468
751	31	27762968
757	45	27556314
761	41	28835812
769	35	27831648
773	35	31125618
787	39	31963218
797	37	34167390
809	33	34544300
811	35	35322294
821	35	37229066
823	35	37637436
827	37	37805478
829	35	36275382
839	67	40704924
853	41	40781930
857	37	42531196
859	33	42305750
863	43	43923248
877	49	44149934
881	41	45424360
883	37	46147346
887	59	47596420
907	39	50097238
911	63	52633936
919	39	52246988
929	39	53703632
937	39	53112908
941	47	57225974
947	45	57515098
953	37	58769604
967	35	62441124
971	61	62635326
977	43	63426840
983	55	65471732
991	35	65992672
997	49	66434098
1009	37	65165256
1013	43	71949338
1019	53	73451558
1021	43	69997718
1031	71	77213652
1033	41	71595164
1039	47	76994056
1049	45	78301556
1051	47	79264318
1061	41	82395138
1063	39	83632588
1069	37	80891230
1087	41	89429664
1091	69	90114418
1093	53	87380978
1097	45	91590724
1103	47	93940304
1109	51	95003594
1117	61	93861510
1123	45	96872226
1129	41	92826380
1151	83	108405784
1153	43	101611584
1163	43	109259198
1171	39	110596266
1181	47	115754534
1187	43	116219170
1193	45	118779852
1201	41	112692232
1213	61	120870598
1217	47	126236976
1223	71	129183044
1229	45	130271542
1231	55	130742048
1237	47	129857786
1249	45	128317264
1259	61	140537134
1277	43	147465406
1279	47	146931520
1283	45	147850354
1289	45	147992668
1291	41	150285310
1297	49	145834680
1301	51	155623018
1303	41	156594540
1307	45	155336950
1319	91	165165180
1321	41	152871404
1327	39	165853768
1361	61	176156952
1367	53	182461692
1373	55	185341270
1381	45	178350626
1399	55	194142028
1409	43	194464544
1423	41	205902408
1427	61	204001066
1429	49	198210874
1433	49	209315444
1439	79	215896048
1447	47	216824268
1451	53	218999430
1453	61	211588766
1459	45	219278946
1471	47	225545488
1481	53	227143932
1483	51	229096806
1487	75	236290248
1489	45	222075416
1493	71	239946002
1499	55	241713750
1511	99	250106764
1523	55	250841146
1531	45	254712470
1543	45	263834484
1549	47	254664894
1553	55	268035376
1559	103	275899348
1567	45	276907704
1571	69	277887906
1579	57	279524054
1583	67	286801608
1597	69	285182678
1601	57	291663776
1607	57	299911196
1609	47	282405244
1613	59	302879462
1619	61	306803738
1621	53	292820682
1627	55	305749094
1637	51	316730034
1657	53	315393380
1663	43	333238592
1667	53	331969714
1669	53	324577106
1693	65	343594350
1697	57	352785936
1699	47	350914858
1709	51	359638542
1721	53	363371940
1723	65	367209206
1733	75	379045226
1741	51	368350334
1747	59	382869026
1753	63	374700244
1759	55	390666864
1777	53	391295400
1783	51	412293788
1787	59	411070758
1789	51	399301222
1801	51	399382556
1811	93	430985402
1823	91	441413928
1831	47	441922836
1847	87	459733076
1861	57	454608802
1867	55	467754446
1871	91	482927552
1873	57	456277784
1877	75	485200746
1879	55	480851132
1889	73	484702288
1901	57	498164654
1907	55	498135098
1913	63	507794372
1931	85	525405790
1933	81	514251454
1949	71	542348230
1951	67	539630992
1973	57	562798250
1979	93	565491334
1987	57	566545362
1993	59	557904476
1997	71	586155446
1999	55	579470120
2003	59	582147914
2011	53	588197390
2017	53	574925680
2027	57	604293294
2029	55	591636110
2039	91	627498172


==> anc/variance_recurrence.py <==
"""Exact character-multiplicity recurrence for the finite variance bound."""

def is_prime(p):
    d = 2
    while d * d <= p:
        if p % d == 0:
            return False
        d += 1
    return p >= 2


def margins():
    """Return (prime, number of attained means, minimum strict gap)."""
    answer = []
    for p in range(41, 2048):
        if not is_prime(p):
            continue
        chi = [0] + [1 if pow(t, (p - 1) // 2, p) == 1 else -1
                     for t in range(1, p)]
        corr1 = sum(t * chi[t] for t in range(p))
        corr2 = sum(t * t * chi[t] for t in range(p))
        uniform1 = p * (p - 1) // 2
        uniform2 = p * (p - 1) * (2 * p - 1) // 6
        minima = {}
        for delta in range(p):
            for sign in (-1, 1):
                m1 = uniform1 + sign * corr1
                m2 = uniform2 + sign * corr2
                assert m1 % p == 0
                n = m1 // p
                value = m2 - p * n * n
                minima[n] = min(minima.get(n, value), value)
            old_corr1 = corr1
            wrap = chi[(-1 - delta) % p]
            corr1 -= p * wrap
            corr2 += 2 * old_corr1 - p * p * wrap
        gaps = [4 * value - p * n * (p - n)
                for n, value in minima.items() if 0 < n < p]
        assert gaps and min(gaps) > 0
        answer.append((p, len(gaps), min(gaps)))
    assert len(answer) == 297 and answer[-1][0] == 2039
    return answer


==> anc/verify_release.py <==
"""Reproduce the finite classification and exclusion using exact arithmetic.

Run on Linux with Python 3.6+ and a C11 compiler. Outputs go to a new directory;
existing directories are never overwritten. Do not disable Python/C assertions.
"""
import argparse
import csv
import json
import os
import re
import resource
import subprocess
import sys
from pathlib import Path

from profile_enumeration import candidates
from variance_recurrence import margins


HERE = Path(__file__).resolve().parent
PRIMES = (5, 7, 11, 13, 17)
FULL = (408, 948, 990, 312, 48)
REDUCED = (108, 318, 495, 264, 48)
CLASSES = (12, 22, 12, 6, 2)
SMALL = {19: (491130, 19161), 23: (1837902, 81708),
         29: (6051780, 240576), 31: (4817190, 128130),
         37: (15005340, 369504)}


def read_margins(path):
    with path.open() as stream:
        return [(int(r["p"]), int(r["means_checked"]),
                 int(r["min_positive_gap"]))
                for r in csv.DictReader(stream, delimiter="\t")]


def verify_table(expected):
    """Reconstruct every printed lower-half row; check all line counts."""
    rows = json.loads((HERE / "representatives.json").read_text())
    cert = json.loads((HERE / "affine_classes.json").read_text())
    cert_by_mask = {(r["p"], int(r["mask_hex"], 16)): r for r in cert}
    assert len(rows) == 27 and len(cert_by_mask) == 54
    for row in rows:
        p, n, r, lam = (row[k] for k in ("p", "n", "r", "lambda"))
        aa = [-lam * r * (r - 1) % p, lam * (r - 1) % p,
              -lam * r % p, lam]
        profiles = []
        for a, delta, lifts in zip(aa, row["delta"], row["Z"]):
            assert all((a * t * t + delta) % p == 0 for t in lifts)
            profiles.append([(a * t * t + delta) % p + p * (t in lifts)
                             for t in range(p)])
        assert all(sum(a) == p * n for a in profiles)
        points = set()
        for x in range(p):
            for y in range(p):
                w = sum(profiles[i][t] for i, t in
                        enumerate((x, y, (y - x) % p, (y - r * x) % p)))
                assert w in (3 * n, 3 * n + p)
                if w == 3 * n + p:
                    points.add((x, y))
        assert len(points) == p * n and 2 * p * n < p * p
        assert frozenset(points) in expected[p]
        mask = sum(1 << (p * x + y) for x, y in points)
        assert mask == int(row["mask_hex"], 16)
        assert cert_by_mask[p, mask]["affine_stabilizer_order"] == row["stabilizer"]
        counts = [[0] * p for _ in range(p + 1)]
        for x, y in points:
            counts[0][x] += 1
            for m in range(p):
                counts[m + 1][(y - m * x) % p] += 1
        assert sum(len(set(c)) > 1 for c in counts) == 4
        assert all(counts[j] == a for j, a in
                   zip((0, 1, 2, r + 1), profiles))
    lower = {(r["p"], int(r["mask_hex"], 16)) for r in rows}
    assert lower == {(r["p"], int(r["mask_hex"], 16)) for r in cert
                     if 2 * r["size"] < r["p"] ** 2}
    return len(rows)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True,
                        help="new directory for all generated outputs")
    args = parser.parse_args()
    if not __debug__:
        parser.error("Python assertions must remain enabled; do not use -O")
    resource.setrlimit(resource.RLIMIT_AS, (1024 ** 3, 1024 ** 3))
    resource.setrlimit(resource.RLIMIT_CPU, (3600, 3600))
    out = args.output.resolve()
    out.mkdir(parents=True, exist_ok=False)

    def run(command, name):
        result = subprocess.run(command, cwd=out, universal_newlines=True,
                                stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                timeout=1800)
        (out / (name + ".log")).write_text(result.stdout)
        if result.returncode:
            raise RuntimeError("{} failed; see {}.log".format(name, name))
        return result.stdout

    compiler = os.environ.get("CC", "cc")
    for name in ("enumerate_full", "finite_exclusion"):
        run([compiler, "-std=c11", "-O2", "-Wall", "-Wextra", "-Werror",
             str(HERE / (name + ".c")), "-o", str(out / name)], name + "-compile")
    run([str(out / "enumerate_full")], "enumeration")
    expected = {p: set() for p in PRIMES}
    with (out / "all-full-direct.csv").open() as stream:
        for row in csv.DictReader(stream):
            p = int(row["p"])
            value = frozenset((i // p, i % p)
                              for i, bit in enumerate(row["grid_xy"]) if bit == "1")
            assert value not in expected[p]
            expected[p].add(value)
    for p, full, reduced in zip(PRIMES, FULL, REDUCED):
        assert len(expected[p]) == full
        assert candidates(p, True) == expected[p]
        assert len(candidates(p, False)) == reduced
    table_rows = verify_table(expected)

    run([sys.executable, str(HERE / "orbit_check.py")], "orbits")
    orbit = json.loads((out / "orbit-check.json").read_text())
    assert orbit["status"] == "PASS" and orbit["classes"] == 54
    assert tuple(r["classes"] for r in orbit["fields"]) == CLASSES
    assert tuple(r["normalized_full_sets"] for r in orbit["fields"]) == FULL

    log = run([str(out / "finite_exclusion")], "finite-exclusion")
    found = {int(p): (int(total), int(compatible), int(valid))
             for p, total, compatible, valid in re.findall(
                 r"DIRECT p=(\d+) all_quads=(\d+) mod_compatible=(\d+) Boolean_sets=(\d+)", log)}
    assert all(found[p] == (*counts, 0) for p, counts in SMALL.items())
    direct = read_margins(out / "variance-margins.tsv")
    assert direct == read_margins(HERE / "variance-margins.tsv") == margins()
    assert min(row[2] for row in direct) == 492
    summary = {"status": "PASS", "primes": PRIMES, "full_candidates": FULL,
               "reduced_candidates": REDUCED, "affine_classes": CLASSES,
               "total_classes": 54, "table_rows": table_rows,
               "direct_excluded_primes": sorted(SMALL),
               "variance_excluded_primes": len(direct),
               "minimum_variance_gap": 492,
               "scope": "Finite computation only; uniform structure and analytic tail are proved in the article."}
    (out / "verification.json").write_text(json.dumps(summary, indent=2) + "\n")
    print(json.dumps(summary), flush=True)


if __name__ == "__main__":
    main()

